Ab-initio calculation of the proton and the neutron's scalar couplings for new physics searches

Many low-energy, particle-physics experiments seek to reveal new fundamental physics by searching for very rare scattering events on atomic nuclei. The interpretation of their results requires quantifying the non-linear effects of the strong interaction on the spin-independent couplings of this new physics to protons and neutrons. Here we present a fully-controlled, ab-initio calculation of these couplings to the quarks within those constituents of nuclei. We use lattice quantum chromodynamics computations for the four lightest species of quarks and heavy-quark expansions for the remaining two. We determine each of the six quark contributions with an accuracy better than 15%. Our results are especially important for guiding and interpreting experimental searches for our universe's dark matter.

==> anc/lincomb.c <==
/* This program computes arbitraty linear combinations of scalar quark contents with correct errors */
/* by HCH, 23.8.2018 */

#include<stdio.h>
#include<math.h>
#include<stdlib.h>
#include<string.h>

/* the covariance matrix between the 3 measured f', f_ud, f_s and f_c */
double covudsc[][3]={
  {1.03724e-5,3.39778e-8,0},
  {3.39778e-8,2.11363e-5,0},
  {0,0,2.0270e-5}
};

/* Weights and elements of the mixing matrix */
double aicwm[]={
0.9822939062019363e-06,0.1717560160146790e-06,0.4489970371274961e-06,0.7438744133518501e-07,0.5572156091071735e-06,0.9144739605850686e-07,0.2074619154734581e-06,0.3385853105549351e-07,
0.2795121995433851e-05,0.4663144880542561e-06,0.1108052709717542e-05,0.1767903632948308e-06,0.3808773943951383e-05,0.5729830646313730e-06,0.1673408760541905e-05,0.2605490120174125e-06,
0.1509884772432578e-05,0.2797991211337236e-06,0.7270235518945676e-06,0.1258666802497156e-06,0.2119905413233474e-05,0.3499783171821101e-06,0.8041886255052334e-06,0.1335883591306928e-06,
0.2349417118439417e-06,0.3352672376275771e-07,0.8869530504138266e-07,0.1285454754536796e-07,0.9191803977774243e-07,0.1281480498774811e-07,0.3948518981733698e-07,0.5649315465923046e-08,
0.6820228001210102e-05,0.9995240901274474e-06,0.2843156153355282e-05,0.4461438973700128e-06,0.2545692642059039e-05,0.3700998160562719e-06,0.1245437918495156e-05,0.1922704397258549e-06,
0.3534223833264311e-04,0.5050562345250741e-05,0.1548727644297235e-04,0.2383176179247403e-05,0.1390607899911116e-04,0.2052560671354786e-05,0.5700563724534366e-05,0.8790044523541691e-06,
0.1311095544668444e-04,0.1869937462565195e-05,0.5953500711064598e-05,0.9173844942214202e-06,0.5166976495352437e-05,0.7607652672693142e-06,0.2190310425605344e-05,0.3374225572524809e-06,
0.7495514777297501e-05,0.1196393238000518e-05,0.2762259423194973e-05,0.4503208853474964e-06,0.3058952320506225e-05,0.4694621510801286e-06,0.1242456694458971e-05,0.1990918629465918e-06};
double N11[]={
1.00781938789161,1.00238872820070,1.00866154757055,1.00568196739280,0.938330215427890,0.939949415280096,0.946137218189472,0.944810411012826,
0.991268837670706,0.985017099733655,0.993649149743913,0.989067225917699,0.864358402262286,0.865434304209107,0.834086835289165,0.832263263201781,
0.994979517194921,0.989001993284904,0.999441555260579,0.995812035631471,0.866380877416579,0.870598425384143,0.852468057848901,0.852861716045396,
1.00867828838856,1.00389051755137,1.00833027202028,1.00391762878821,0.982551099748486,0.982645029681861,0.951688546259432,0.947948183290685,
1.01344589596452,1.01741352972642,1.01349749736044,1.02029667056764,1.02606786178259,1.02506172423331,1.07179523831350,1.07610530707398,
0.995033120665927,0.998564712063652,0.997719483476549,1.00500792048236,0.965297918095865,0.962364815566647,0.994188743247697,0.999791287724607,
0.995730049500870,0.999188204821962,0.999389103252294,1.00664050090683,0.965644860840291,0.963442555119225,1.00043983950597,1.00175508890462,
1.01393786157585,1.01832260069026,1.01396540719820,1.01990009028019,1.04800293243903,1.04498278590069,1.07693176536865,1.07482339545523};
double N12[]={
-3.826680694549574e-004,2.769573743358296e-003,-3.819145868526531e-004,3.054973628640542e-003,-3.183131590086904e-004,2.855873366431097e-003,-3.227980777783193e-004,2.889098060555746e-003,
-0.126398018902636,-0.127089507785990,-0.132020188439056,-0.130681695153363,-0.152248173502533,-0.151451434308570,-0.147616086261229,-0.146342851182628,
-9.643070140019984e-002,-9.345785611157441e-002,-9.849138277204227e-002,-9.463889717074143e-002,-0.122929662429289,-0.117610572479143,-0.124351539047304,-0.120506302275923,
-1.564394499258869e-003,-2.142396767968084e-003,-1.604184603104740e-003,-2.135730929421058e-003,-1.488941341800877e-003,-2.058878646152074e-003,-1.493203256893594e-003,-1.976119773203491e-003,
2.107663034745156e-002,2.030437966510422e-002,2.092421914213601e-002,2.038149704752230e-002,2.138135027250310e-002,2.050609773332961e-002,2.222057691597082e-002,2.167908738289711e-002,
-0.105669187449377,-0.103916856013460,-0.115266315523945,-0.114205363642700,-0.112249855251681,-0.111098026793364,-0.115619302721273,-0.115263249571862,
-0.100659513410541,-9.954252321187065e-002,-0.104651686779649,-0.103778615865287,-0.106974356274496,-0.106965762970441,-0.104498720010802,-0.105191652914615,
2.108929730198630e-002,1.750912918469447e-002,2.107647923331405e-002,1.751936248971556e-002,2.184837768753985e-002,1.803968855915806e-002,2.248146686833322e-002,1.863537284146210e-002};
double N21[]={
-8.594545690821848e-003,-1.063066315185094e-002,-4.235541123835719e-002,-3.999394354048054e-002,-4.578516745200057e-003,-5.590268626719694e-003,-1.410033026592716e-002,-1.202428713021587e-002,
-1.869701567466362e-003,-3.865698943820940e-003,-2.157453370198683e-002,-1.778074907805543e-002,5.118182209172481e-003,4.775462139284915e-003,3.686360085966556e-002,3.981069587812718e-002,
-6.031200066199780e-003,-8.302958531353965e-003,-4.514846457763407e-002,-4.358576500105770e-002,1.310682519219883e-003,4.496084562321337e-004,1.629399055709854e-002,1.616916147146778e-002,
8.759334082079177e-004,-7.259038115524047e-004,1.127426082321744e-002,1.324562468874927e-002,2.545670058028562e-003,1.298404240346707e-003,3.623483788325357e-002,3.829089021260376e-002,
5.708819958939107e-002,5.838698467560949e-002,3.223018490308786e-002,2.792140874414544e-002,5.718114922097230e-002,5.854177658689148e-002,8.790758577351517e-003,5.213856955613675e-003,
6.034654477846975e-002,6.125822319243811e-002,3.141021948389979e-002,2.658804025079958e-002,6.016465576781200e-002,6.178835027646119e-002,3.263704127049544e-002,2.825538019401410e-002,
5.960751255120651e-002,6.062492922284853e-002,2.603807621991689e-002,2.134681966585800e-002,5.938712480237728e-002,6.112996257480818e-002,2.564473688982292e-002,2.481315094729800e-002,
6.449270491981809e-002,6.543301006143028e-002,6.152810384939379e-002,5.567610703143917e-002,6.438246964089561e-002,6.521346278630633e-002,3.607004499241295e-002,3.466716165599681e-002};
double N22[]={
0.987060083532678,0.984395282659570,0.979477280546785,0.978145665312265,0.980012095755213,0.978507127243864,0.978682203343910,0.977553452516446,
1.05611464895127,1.05780876050096,1.05876852401473,1.05978857049594,1.05556031304340,1.05723113225553,1.05007971427776,1.05117230417684,
1.02396272906348,1.02141922844245,1.01841948088501,1.01655722961724,1.02238232361795,1.02026475030776,1.02410943685336,1.02213862345330,
1.05050722861346,1.05018850845310,1.05051252106861,1.05024086958049,1.05035639503942,1.05012960354824,1.05032930714333,1.05004568186494,
0.989833632891983,0.991254026765733,0.983842712485940,0.984339501438206,0.991103127976814,0.992218220599891,0.984252453246884,0.984730061115066,
1.03158973351193,1.03183070851734,1.03422535651591,1.03509893457411,1.03099999919889,1.03112842250465,1.03406100118035,1.03485381563121,
1.02655496522247,1.02740501970485,1.02229302159783,1.02272541245456,1.02550444533047,1.02666740239324,1.02228132875631,1.02357766445150,
1.03428172751110,1.03324732524998,1.03418352948418,1.03303355706550,1.03457549899642,1.03355167194341,1.03388922926865,1.03299924756734};

/* Weight and value of mesonic sigma terms */
double aicwl[]={
0.9412238140505383e-14,0.1357979529110418e-13,0.9031128417244158e-14,0.1309960050273548e-13,0.6906822184997291e-13,0.8989802212262894e-13,0.8832653423150986e-13,0.1164564559412701e-12,
0.1943057480455238e-14,0.3217208645072500e-14,0.1851709340525043e-14,0.3086989150287055e-14,0.1160831441723586e-13,0.1595076500994851e-13,0.1479359547165640e-13,0.2065285729117233e-13,
0.1911089194551648e-14,0.3073470137014267e-14,0.1822782827000244e-14,0.2951058985736759e-14,0.1162927310881659e-13,0.1568947910269787e-13,0.1479965259173045e-13,0.2026494053883981e-13,
0.1171216456891582e-13,0.1871160257005256e-13,0.1040791713685757e-13,0.1673494983438864e-13,0.4802238815910371e-13,0.6597575655208277e-13,0.6606955336922038e-13,0.9209226540044352e-13,
0.3860469336765591e-14,0.7730613493114791e-14,0.3351457473895930e-14,0.6750737086838903e-14,0.8262624870690316e-14,0.1267774437054342e-13,0.1136746631922930e-13,0.1772516576230348e-13,
0.3854722755426833e-14,0.7402568873836242e-14,0.3349444684320655e-14,0.6473833246788032e-14,0.8314110756250496e-14,0.1245674768973570e-13,0.1141031491589162e-13,0.1736136854947490e-13,
0.4844805248442247e-14,0.7274596652903189e-14,0.4249279220220390e-14,0.6425566141381587e-14,0.2749607027155807e-13,0.3566021204215801e-13,0.3552034255669341e-13,0.4689547887054576e-13,
0.2300144979024544e-14,0.4092472617434308e-14,0.1983833868663094e-14,0.3558913677263889e-14,0.5640378706462223e-14,0.7890471186483624e-14,0.7497751399045286e-14,0.1072312132792711e-13,
0.2220557230006039e-14,0.3880844682898805e-14,0.1917513889610477e-14,0.3380168506072570e-14,0.5550064073443074e-14,0.7629272210439957e-14,0.7349727750237654e-14,0.1031502222323997e-13,
0.9523988712302265e-15,0.2068936356271602e-14,0.8656116256272087e-15,0.1895158624891539e-14,0.6469918278890714e-14,0.1232398545954844e-13,0.8584243575973499e-14,0.1670996388021461e-13,
0.2490788551724306e-15,0.7324984667439530e-15,0.2233072453069520e-15,0.6626548066781885e-15,0.1561734690772431e-14,0.3605596783680754e-14,0.2069123200125618e-14,0.4924337183367876e-14,
0.2517420941433953e-15,0.6780064640595007e-15,0.2259689799580990e-15,0.6139800116533750e-15,0.1602392964061241e-14,0.3479604360299403e-14,0.2121211620857755e-14,0.4735394449202422e-14};
double fNpi[]={
4.672053374774456e-002,4.676157273433734e-002,4.864027698440060e-002,4.868484025197770e-002,4.285033857333408e-002,4.281015386544381e-002,4.461665534315860e-002,4.456104169477789e-002,
4.541338731347934e-002,4.530364829424543e-002,4.755784999210010e-002,4.747634101708102e-002,4.298030945377466e-002,4.293535932124964e-002,4.466446345473929e-002,4.459473232015108e-002,
4.597886423611010e-002,4.592913501780380e-002,4.809680709912301e-002,4.807237387271977e-002,4.295907549980822e-002,4.291353546780433e-002,4.466253029339277e-002,4.459504634290518e-002,
4.683701768734164e-002,4.688165079605903e-002,4.871910028662956e-002,4.876454408561796e-002,4.335670183389696e-002,4.334948669077496e-002,4.518228429595925e-002,4.516370102161461e-002,
4.520094312803215e-002,4.516648624745410e-002,4.735562646391928e-002,4.733607838987693e-002,4.333028018184155e-002,4.335601966054743e-002,4.511488897642319e-002,4.511987669544328e-002,
4.587257080278800e-002,4.586718175336935e-002,4.799610858481781e-002,4.800422587795755e-002,4.338662884917732e-002,4.339938364811848e-002,4.518773386642354e-002,4.518193781831825e-002,
4.731395493702770e-002,4.737492097916870e-002,4.924638038477139e-002,4.931209064701941e-002,4.371757851038126e-002,4.370566048524916e-002,4.558330398815467e-002,4.556029321999828e-002,
4.467750241831806e-002,4.464271871899969e-002,4.697852788709567e-002,4.696407887103084e-002,4.294158152685241e-002,4.294782973572749e-002,4.488896396086896e-002,4.487431287501798e-002,
4.569346243123953e-002,4.568680594162970e-002,4.795716976302514e-002,4.796924256626329e-002,4.326790444790179e-002,4.326650153181370e-002,4.522128311864432e-002,4.520143618500140e-002,
4.678218361529991e-002,4.683875804994000e-002,4.862089793510029e-002,4.868280942002469e-002,4.377409856784646e-002,4.376005816936248e-002,4.565360603912615e-002,4.562935036432850e-002,
4.601797350456165e-002,4.591087908980535e-002,4.800948273035715e-002,4.793840954092656e-002,4.393575494455513e-002,4.391038286938847e-002,4.572820160220962e-002,4.568318669009289e-002,
4.636572742165162e-002,4.632715540047885e-002,4.833452294121238e-002,4.832698386329844e-002,4.389907290247543e-002,4.387623817759711e-002,4.570571117010110e-002,4.566649634632963e-002};
double fNK[]={
5.379085335995719e-002,5.315777188258272e-002,5.365699525399161e-002,5.304726185953369e-002,5.325319504143731e-002,5.237834629627795e-002,5.299609490610004e-002,5.215754655170093e-002,
5.869724730200182e-002,5.941034644486556e-002,5.845385500079067e-002,5.921879396694942e-002,6.048158160953120e-002,6.013468633687227e-002,6.009031031378493e-002,5.983362359882330e-002,
5.741392991776037e-002,5.733035999884004e-002,5.719967125940949e-002,5.715573770151369e-002,5.885781866829370e-002,5.818668182608421e-002,5.849254240010139e-002,5.788840038156787e-002,
5.216272106040590e-002,5.172802595659735e-002,5.206331302338246e-002,5.164915642776827e-002,5.224986379431154e-002,5.149220373219753e-002,5.196710802994760e-002,5.124431631724854e-002,
5.745320278590293e-002,5.907020896498951e-002,5.712926397326688e-002,5.879105168832734e-002,5.873216172726283e-002,5.929982968418031e-002,5.819806327643705e-002,5.885309395000068e-002,
5.619358616522657e-002,5.678230281784968e-002,5.592771588070052e-002,5.655215119612708e-002,5.738750070789674e-002,5.739091222205556e-002,5.690562348582693e-002,5.697482488796022e-002,
5.415460216038128e-002,5.364183008716588e-002,5.402436328040406e-002,5.353478223629774e-002,5.369329581027800e-002,5.288704169023343e-002,5.338648590984583e-002,5.261882919432094e-002,
5.578950193710565e-002,5.729744808962808e-002,5.546592274033110e-002,5.703209751831850e-002,5.916665476498430e-002,5.938066339863829e-002,5.867155732091564e-002,5.899444006511526e-002,
5.542995872124791e-002,5.591039592909865e-002,5.515690202528372e-002,5.568081990841368e-002,5.788158698032592e-002,5.765276800724306e-002,5.742215340639047e-002,5.727183300829451e-002,
5.375553982746729e-002,5.316036455870489e-002,5.363177138179992e-002,5.305816811505321e-002,5.332082335936233e-002,5.248278402205857e-002,5.303129305824224e-002,5.223102902189300e-002,
6.227985034284037e-002,6.328596897082388e-002,6.203742904831203e-002,6.308762852546786e-002,6.280314549962632e-002,6.299991233709733e-002,6.244131613019134e-002,6.273819578889657e-002,
6.022641895782449e-002,6.025857916597532e-002,6.001499800800342e-002,6.008242309888203e-002,6.076253114809337e-002,6.036650024426620e-002,6.041548653871952e-002,6.009235301522335e-002};

/* Weight and value of charm sigma term */
double aicwc[]={
  4.552699692231277E-002,4.689868211069945E-002,4.967200878920126E-002,4.978677856582169E-002,3.979307462374871E-002,4.403256546439307E-002,
  3.167357848822545E-002,3.645348136546483E-002,3.510172411639396E-002,6.035454495505186E-002,3.977596244414458E-002,6.294092538786596E-002,
  4.642946826332983E-002,4.758341223879450E-002,3.454074313829773E-002,3.329782939651771E-002,4.976764769477035E-002,4.908912872011579E-002,
  2.592889434457848E-002,3.015626212191842E-002,0.117266148608663,0.128830930191507,7.047759108477883E-002,7.986946567017447E-002,
};
double fNc[]={
  7.625604143036488E-002,7.659465344302729E-002,7.306160661949354E-002,7.338306447399431E-002,5.877951583260518E-002,6.275626960131991E-002,
  5.753122479089406E-002,6.127733303254425E-002,7.910403568375395E-002,7.884563534071931E-002,7.601870785758542E-002,7.579809925470742E-002,
  7.683933479237844E-002,7.718306418733356E-002,7.125070030009598E-002,7.152495038327367E-002,6.946620723961321E-002,7.327482481834066E-002,
  7.286213773648728E-002,7.633406709881606E-002,7.752495856334479E-002,7.734723910324259E-002,7.267763671836971E-002,7.249760251877779E-002,
};

/* Sizes of central value arrays */
int nm=sizeof(aicwm)/sizeof(aicwm[0]);
int nl=sizeof(aicwl)/sizeof(aicwl[0]);
int nc=sizeof(aicwc)/sizeof(aicwc[0]);

/* The isospin averaged nucleon mass in MeV */
double mnucl=938.91871205;
/* Heavy quark expansion coefficients, central values, eq. eq:hqe */
double b0=82.1366;
double b1=0.101289;
double t0=86.0914;
double t1=0.098397;
/* Heavy quark expansion coefficients, one sigma low, eq. eq:hqe */
double b0l=82.0177;
double b1l=0.100903;
double t0l=86.0539;
double t1l=0.0982977;
/* Heavy quark expansion coefficients, one sigma high, eq. eq:hqe */
double b0h=82.2555;
double b1h=0.101675;
double t0h=86.1289;
double t1h=0.0984964;

/* Quark mass ratio with statistical and systematic error */
double r=0.485;
double str=0.011;
double syr=0.016;
/* QCD part of the proton-neutron mass splitting in MeV with statistical and systemativ error */
double dN=2.52;
double stdN=0.17;
double sydN=0.24;


#define proton 1
#define neutron 0
#define nucleon -1

void fgeneral(double u, double d, double s, double c, double b, double t, int pNn)
/* central value of a general linear combination of f's 
   pNn selects proton(1),neutron(0) or isospin averaged nucleon (all other values)
*/
{
  int i,j,k;
  double fNud,fs,fc,fb,ft;
  double fu,fd;
  double w,neff,sum,sqs;
  double avg,var;
  double fbl,ftll,ftlh;
  double rp,dp;
  double rr,dr;
  double furp,fudp,fdrp,fddp;
  double furr,fudr,fdrr,fddr;
  double sumrp,sumdp;
  double sumrr,sumdr;
  double vrp,vdp;
  double vrr,vdr;
  double sumlh,sumll;
  double vhq1,vhq2;
  double sumb,vmb;
  double b0hat,t0hat,t1hat;
  double cf[3];
  double cf0;
  double stvar;
  
  neff=0;
  sum=0;
  sqs=0;
  sumrp=0;
  sumdp=0;
  sumrr=0;
  sumdr=0;
  sumll=0;
  sumlh=0;
  sumb=0;
  /* systematic errors on r and Delta MN_QCD */
  rp=r+syr;
  dp=dN+sydN;
  /* statistical errors on r and Delta MN_QCD */
  rr=r+str;
  dr=dN+stdN;
  for (i=0;i<nl;i++) /* loop over mesonic f's */
    for (j=0;j<nm;j++) /* loop over mixing */
      {
	/* apply mixing matrix */
	fNud=N11[j]*fNpi[i]+N12[j]*fNK[i];
	/* individual light components from quark mass ratio and Delta MN_QCD */
	fu=r/(1+r)*fNud;
	fd=1/(1+r)*fNud;
	/* consider systematic variation in r and Delta MN_QCD */
	furp=rp/(1+rp)*fNud;
	fdrp=1/(1+rp)*fNud;
	/* consider statistical variation in r and Delta MN_QCD */
	furr=rp/(1+rr)*fNud;
	fdrr=1/(1+rr)*fNud;
	/* possible isospin component */
	switch(pNn)
	  {
	  case proton:
	    fu+=r/(2*(1-r))*(dN/mnucl);
	    fd-=1/(2*(1-r))*(dN/mnucl);
	    furp+=rp/(2*(1-rp))*(dN/mnucl);
	    fdrp-=1/(2*(1-rp))*(dN/mnucl);
	    fudp=fu+r/(2*(1-r))*(dp/mnucl);
	    fddp=fd+1/(2*(1-r))*(dp/mnucl);
	    furr+=rr/(2*(1-rr))*(dN/mnucl);
	    fdrr-=1/(2*(1-rr))*(dN/mnucl);
	    fudr=fu+r/(2*(1-r))*(dr/mnucl);
	    fddr=fd+1/(2*(1-r))*(dr/mnucl);
	    break;
	  case neutron:
	    fu-=r/(2*(1-r))*(dN/mnucl);
	    fd+=1/(2*(1-r))*(dN/mnucl);
	    furp-=rp/(2*(1-rp))*(dN/mnucl);
	    fdrp+=1/(2*(1-rp))*(dN/mnucl);
	    fudp=fu+r/(2*(1-r))*(dp/mnucl);
	    fddp=fd+1/(2*(1-r))*(dp/mnucl);
	    furr-=rr/(2*(1-rr))*(dN/mnucl);
	    fdrr+=1/(2*(1-rr))*(dN/mnucl);
	    fudr=fu+r/(2*(1-r))*(dr/mnucl);
	    fddr=fd+1/(2*(1-r))*(dr/mnucl);
	    break;
	  default:
	    fudp=fu;
	    fddp=fd;
	    fudr=fu;
	    fddr=fd;
	  }
	fs=N21[j]*fNpi[i]+N22[j]*fNK[i];
	for (k=0;k<nc;k++) /* loop over charm */
	  {
	    /* weight */
	    w=aicwl[i]*aicwm[j]*aicwc[k];
	    fc=fNc[k];
	    /* fb and ft in heavy quark expansion */
	    fb=b0/mnucl-b1*(fNud+fs+fc);
	    ft=t0/mnucl-t1*(fNud+fs+fc+fb);
	    /* propagate perturbative error */
	    fbl=b0l/mnucl-b1l*(fNud+fs+fc);
	    ftll=t0l/mnucl-t1l*(fNud+fs+fc+fbl);
	    ftlh=t0h/mnucl-t1h*(fNud+fs+fc+fbl);
	    /* propagate 1/mb^2 error */
	    sumb+=w*b*fb*0.006;
	    /* weighted sum and sum squared */
	    neff+=w;
	    sum+=w*(u*fu+d*fd+s*fs+c*fc+b*fb+t*ft);
	    sumrp+=w*(u*furp+d*fdrp+s*fs+c*fc+b*fb+t*ft);
	    sumdp+=w*(u*furp+d*fdrp+s*fs+c*fc+b*fb+t*ft);
	    sumrr+=w*(u*furr+d*fdrr+s*fs+c*fc+b*fb+t*ft);
	    sumdr+=w*(u*furr+d*fdrr+s*fs+c*fc+b*fb+t*ft);
	    sumlh+=w*(u*fu+d*fd+s*fs+c*fc+b*fbl+t*ftlh);
	    sumll+=w*(u*fu+d*fd+s*fs+c*fc+b*fbl+t*ftll);
	    sqs+=w*(u*fu+d*fd+s*fs+c*fc+b*fb+t*ft)*(u*fu+d*fd+s*fs+c*fc+b*fb+t*ft);
	  }
      }
  /* average and variance from fit variation */
  avg=sum/neff;
  var=sqs/neff-avg*avg;
  /* propagate systematic errors from quark mass ratio and Delta MN_QCD */
  vrp=sumrp/neff-avg;
  vdp=sumdp/neff-avg;
  /* propagate statistical errors from quark mass ratio and Delta MN_QCD */
  vrr=sumrr/neff-avg;
  vdr=sumdr/neff-avg;
  /* perturbative errors from heavy quark expansion */
  vhq1=sumlh/neff-avg;
  vhq2=sumll/neff-avg;
  /* estimated 1/mb^2 error */
  vmb=sumb/neff;

  /* now for the statistical error first form auxiliary constants */
  b0hat=b0/mnucl;
  t0hat=(t0-t1*b0)/mnucl;
  t1hat=t1*(1-b1);
  /* then form the coefficients multiplying the basic variables */
  cf[0]=(u*r+d)/(1+r)-b*b1-t*t1hat;
  switch(pNn)
    {
    case proton:
      cf[0]+=(u*r-d)/(2*(1-r))*(dN/mnucl);
      break;
    case neutron:
      cf[0]-=(u*r-d)/(2*(1-r))*(dN/mnucl);
      break;
    }
  cf[1]=s-b*b1-t*t1hat;
  cf[2]=c-b*b1-t*t1hat;
  cf0=b*b0hat+t*t0hat;
  /* now multiply the covariance matrix */
  stvar=0;
  for (i=0;i<3;i++)
    for (j=0;j<3;j++)
      stvar+=cf[i]*covudsc[i][j]*cf[j];
  
  
  printf("%f(%f)(%f)\n",avg,sqrt(stvar+vrr*vrr+vdr*vdr),sqrt(var+vrp*vrp+vdp*vdp+(vhq1*vhq1+vhq2*vhq2)/2+vmb*vmb));
}

void standard(void)
{
  printf("f^N_ud:");
  fgeneral(1.0,1.0,0.0,0.0,0.0,0.0,nucleon);
  printf("f^N_s:");
  fgeneral(0.0,0.0,1.0,0.0,0.0,0.0,nucleon);
  printf("f^N_c:");
  fgeneral(0.0,0.0,0.0,1.0,0.0,0.0,nucleon);
  printf("f^N_b:");
  fgeneral(0.0,0.0,0.0,0.0,1.0,0.0,nucleon);
  printf("f^N_t:");
  fgeneral(0.0,0.0,0.0,0.0,0.0,1.0,nucleon);
  printf("f^n:");
  fgeneral(1.0,1.0,1.0,1.0,1.0,1.0,nucleon);
  printf("\n");
  printf("f^p_u:");
  fgeneral(1.0,0.0,0.0,0.0,0.0,0.0,proton);
  printf("f^p_d:");
  fgeneral(0.0,1.0,0.0,0.0,0.0,0.0,proton);
  printf("f^n_u:");
  fgeneral(1.0,0.0,0.0,0.0,0.0,0.0,neutron);
  printf("f^n_d:");
  fgeneral(0.0,1.0,0.0,0.0,0.0,0.0,neutron);
}

/* array for the coefficients */
double k[6];
/* proton/neutron/nucleon */
int pnn;

int decoder(int argc, char *argv[])
/* interpret command line input */
{
  int i;
  
  if (argc!=8) /* wrong number of arguments! */
    {
      printf("Standard result computation invoked.\n");
      printf("To obtain a specific linear combination call:\n");
      printf("\"%s ku kd ks kc kb kt proton(1)/neutron(0)/nucleon(-1)\"\n",argv[0]);
      
      return 1;
    }
  else /* correct number of arguments */
    {
      for (i=1;i<7;i++)
	k[i-1]=atof(argv[i]);
      printf("ku=%f kd=%f ks=%f kc=%f kb=%f kt=%f ",k[0],k[1],k[2],k[3],k[4],k[5]);
      if ((strcasecmp(argv[7],"proton")==0)||(strcasecmp(argv[7],"1")==0))
	{
	  pnn=1;
	  printf(" proton\n");
	}
      else if ((strcasecmp(argv[7],"neutron")==0)||(strcasecmp(argv[7],"0")==0))
	{
	  pnn=0;
	  printf(" neutron\n");
	}
      else
	{
	  pnn=-1;
	  printf(" nucleon\n");
	}
      return 0;
    }
}

int main(int argc, char *argv[])
{

  /* interpret command line arguments */
  if (decoder(argc,argv))
    standard();
  else
    fgeneral(k[0],k[1],k[2],k[3],k[4],k[5],pnn);
}

